Optimal Allocation of Real-Time-Bidding and Direct Campaigns

In this paper, we consider the problem of optimizing the revenue a web publisher gets through real-time bidding (i.e. from ads sold in real-time auctions) and direct (i.e. from ads sold through contracts agreed in advance). We consider a setting where the publisher is able to bid in the real-time bidding auction for each impression. If it wins the auction, it chooses a direct campaign to deliver and displays the corresponding ad. This paper presents an algorithm to build an optimal strategy for the publisher to deliver its direct campaigns while maximizing its real-time bidding revenue. The optimal strategy gives a formula to determine the publisher bid as well as a way to choose the direct campaign being delivered if the publisher bidder wins the auction, depending on the impression characteristics. The optimal strategy can be estimated on past auctions data. The algorithm scales with the number of campaigns and the size of the dataset. This is a very important feature, as in practice a publisher may have thousands of active direct campaigns at the same time and would like to estimate an optimal strategy on billions of auctions. The algorithm is a key component of a system which is being developed, and which will be deployed on thousands of web publishers worldwide, helping them to serve efficiently billions of ads a day to hundreds of millions of visitors.

==> plots/distribs.py <==

from collections import defaultdict
import matplotlib.pyplot as plt
import numpy as np


bids = []
with open("all_bids", "r") as f:
    for l in f:
        bids.append(float(l[:-1]))

a_bids = defaultdict(lambda :0)
for b in bids:
    a_bids[b] += 1

for i in sorted(a_bids):
    print i,a_bids[i]

plt.plot(sorted(a_bids), np.cumsum([a_bids[i] for i in sorted(a_bids)]))
plt.xlim([0,20])
plt.savefig('bids_distrib') ; plt.close()


==> plots/plots.py <==

import seaborn as sns
sns.set_style("whitegrid")
import matplotlib.pyplot as plt

col1 = (191./256, 34./256, 77./256)
col2 = (50./256, 160./256, 215./256)
col3 = (139./256, 189./256, 82./256)


###
# Results of first experiment
###

nb_batches = [5*i for i in range(11)]
revenue = [5.147656416,8.665443439,9.261757701,9.207893139,9.290688436,9.29602506,9.285369711,9.327815288,9.273239296,9.325474998,9.270357082]

fig = plt.figure(figsize=(10,7))
plt.plot(nb_batches, revenue, color=col1, lw=3)
plt.title('Average adjusted revenue\nas a function of the number of batches processed', fontsize=22)
plt.xlabel('Number of batches processed', fontsize=22)
plt.ylabel('Average adjusted revenue', fontsize=22)
plt.ylim(ymin=0) ; plt.ylim(ymax=11)
plt.tick_params(axis='both', which='major', labelsize=20)
plt.savefig('exp1_results.png') ; plt.close()


###
# Results of second experiment
###

nb_batches = [5*i for i in range(11)]
n_10 = [4.319348521, 6.367316341, 6.369158365, 6.368721172, 6.369945708, 6.370815917, 6.37665406, 6.369702573, 6.374672556, 6.37438562, 6.377281495]
n_100 = [3.830699793, 6.595757401, 6.850850845, 6.868651821, 6.887317284, 6.83012141, 6.903208279, 6.902765254, 6.938709448, 6.890337003, 6.893118845]
n_1000 = [3.860187739, 5.919884982, 6.04232696, 6.081263999, 6.143486064, 6.123651222, 6.135515155, 6.161298487, 6.154141361, 6.178265431, 6.152780882]

fig = plt.figure(figsize=(10,7))
plt.plot(nb_batches, n_10, color=col1, label='K = 10', lw=3)
plt.plot(nb_batches, n_100, color=col2, label='K = 100', lw=3)
plt.plot(nb_batches, n_1000, color=col3, label='K = 1000', lw=3)
plt.title('Average adjusted revenue\nas a function of the number of batches processed', fontsize=22)
plt.xlabel('Number of batches processed', fontsize=22)
plt.ylabel('Average adjusted revenue', fontsize=22)
plt.legend(loc='lower center', fontsize=22) ; plt.ylim(ymin=0) ; plt.ylim(ymax=8)
plt.tick_params(axis='both', which='major', labelsize=20)
plt.savefig('exp2_results.png') ; plt.close()


